Stream Reasoning-Based Control of Caching Strategies in CCN Routers

Content-Centric Networking (CCN) research addresses the mismatch between the modern usage of the Internet and its outdated architecture. Importantly, CCN routers may locally cache frequently requested content in order to speed up delivery to end users. Thus, the issue of caching strategies arises, i.e., which content shall be stored and when it should be replaced. In this work, we employ novel techniques towards intelligent administration of CCN routers that autonomously switch between existing strategies in response to changing content request patterns. In particular, we present a router architecture for CCN networks that is controlled by rule-based stream reasoning, following the recent formal framework LARS which extends Answer Set Programming for streams. The obtained possibility for flexible router configuration at runtime allows for faster experimentation and may thus help to advance the further development of CCN. Moreover, the empirical evaluation of our feasibility study shows that the resulting caching agent may give significant performance gains.

==> hex/window_a.py <==
import dlvhex


def load(start, end):
	return range(start, end+1)


def window(tup):
	print "&window:["+",".join(x.value() for x in tup)+"]"

	moduality 	= tup[0].value()
	start 		= int(tup[1].value())
	end 		= int(tup[2].value())
	function	= tup[3].value()
	code 		= tup[4].value().strip('\"')
	
	if start > end:
		return


	data =  globals()[function](start,end)
	r = [];
	for i in data:
		local  = {'x': i}
		t =  eval(code, {},local)
		print "    ",code, local,t
		r.append(t)

	o = (moduality == 'all' and all(r)) or (moduality == 'any' and any(r))

	print " ",o
	if o:
		dlvhex.output(( ))

	print "======="

# register all external atoms
def register():
	dlvhex.addAtom("window", (dlvhex.TUPLE, ), 0)





==> hex/window_b.py <==
import dlvhex

def load(start, end):
	tmp = [0,1,2,3,4,5];
	return range(start, end+1)

def time(tup):
	for i in range(int(tup[0].value()), int(tup[1].value()) + 1):
		dlvhex.output((i, ))

def window(tup):
	print "&window:["+",".join(x.value() for x in tup)+"]"

	start 		= int(tup[0].value())
	end 		= int(tup[1].value())
	function	= tup[2].value()

	if start > end:
		return

	data =  globals()[function](start,end)
	r = [];
	for i in data:
		print "  (%s, %d)" % (start, i)
		dlvhex.output((start,i ))
		start += 1


	print "======="

# register all external atoms
def register():
	dlvhex.addAtom("window", (dlvhex.TUPLE, ), 2)
	dlvhex.addAtom("time", (dlvhex.TUPLE, ), 1)

